Approximation by Simple Poles -- Part II: System Level Synthesis Beyond Finite Impulse Response

In Part I, a novel Galerkin-type method for finite dimensional approximations of transfer functions in Hardy space was developed based on approximation by simple poles. In Part II, this approximation is applied to system level synthesis, a recent approach based on a clever reparameterization, to develop a new technique for optimal control design. To solve system level synthesis problems, prior work relies on finite impulse response approximations that lead to deadbeat control, and that can experience infeasibility and increased suboptimality, especially in systems with large separation of time scales. The new design method does not result in deadbeat control, is convex and tractable, always feasible, can incorporate prior knowledge, and works well for systems with large separation of time scales. Suboptimality bounds with convergence rate depending on the geometry of the pole selection are provided. An example demonstrates superior performance of the method.

==> figs/hinfty_example.m <==

A = [0.99 0;
     2 0.3];

B = [0;
     1];

plot_norms = 0;

run_sls = 1;
run_pfd = 1;

Q = eye(2);
R = eye(1);

poles = 0; % desired number
%poles = 36
%poles = 84
%poles = 50

%T = 350; % length of FIR approximation
%TT = 1000; % size of convolution matrix

T = 300
%T = 400
%T = 200
%T = 100
T = 1000

Ts = [20 50 100 300];% 500];
%Ts = [5 10 15]

% tolerance if want to remove small values from M and N in objective:
%tol = 1e-8;
tol = 0

%T = 100
%TT = 1000;


%(T,TT) = (20,500) - 30 seconds per iteration
%(T,TT) = (20,1000) - 4 minutes per iteration
%(T,TT) = (100,1000) - 16 minutes per iteration

if plot_norms

% for checking size of impulse response as a function of time:
vals = [];
[V,J] = jordan(A);
Vi = inv(V);

num = 575;
mats = zeros(num,size(A,1),size(A,2));

for k=1:num
    mat = V*(J^(k-1))*Vi;
    vals = [vals norm(mat,2)];
    mats(k,:,:) = mat;
end

figure(1)
plot(1:num,vals,'b');
hold on;
plot(linspace(0,num,100),0*linspace(0,num,100)+1,'k--');
axis([0 num 0 3]);
hold off;
xlabel('Time Step n');
ylabel('||\Phi_x(n)||_2');
fixPlot(1);

indeces = find(vals < 1);
index = indeces(1)

z = tf('z');
T = inv(z*eye(2) - A);

[y,t] = impulse(T);
length(t)

vals2 = [];
for i=1:length(t)
    vals2 = [vals2 norm(squeeze(y(i,:,:)))];
end
% figure(1)
% hold on;
% plot(1:(length(t)-1),vals2(2:end),'r');
% hold off;

stop

end

% % old:
% %sizes = [700 1000 1200 1500 2000 2500 5000 10000];
% %norms = [];

% % results:
% %norms = [437.6881  442.1327  443.5085  444.6650  445.5881  446.0241  ...
% %         446.6172  446.7687];
% %percents = [0.9797    0.9896    0.9927    0.9953    0.9974    0.9983  ...
% %            0.9997    1.0000];

% stop

% sizes = [1000 1100 1200 5000];
% norms = [];

% num = 330;

% for i=1:length(sizes)
%     i
%     tic;
%     size = sizes(i);
%     for j=1:num
%         if j==1
%             M = kron(diag(ones(size-j,1)),squeeze(mats(j,:,:)));
%         else
%             M = M + kron(diag(ones(size-j,1),-j+1),squeeze(mats(j,:,:)));
%         end
%     end
%     norms = [norms norm(M,2)];
%     toc;
% end

% figure(2)
% plot(1:length(norms),norms)

% %new:

% norms =  [711.4896  712.0852  712.5425  714.8826];
% percents = [0.9953    0.9961    0.9967    1.0000];

% stop

n = size(A,2);
m = size(B,2);

%% Finite Impulse Response

if run_sls
    
Phixs = cell(1,length(Ts));
Phius = cell(1,length(Ts));
    
for ii=1:length(Ts)
    
T = Ts(ii);    

Phi_x = sdpvar(n,n*T,'full');
Phi_u = sdpvar(m,n*T,'full');

%M1 = kron(diag(ones(TT,1)),eye(T));
%M2 = kron(diag(ones(TT-1,1),-1),eye(T));

% Objective = ...
%     norm(kron(diag(ones(TT,1)),Phi_x(:,1:T)) ...
%          + kron(diag(ones(TT-1,1),-1),Phi_x(:,(T+1):(2*T))),2);


% Mx = kron(diag(ones(TT,1)),Phi_x(:,1:n));
% Mu = kron(diag(ones(TT,1)),Phi_u(:,1:n));
% for i=2:T
%     Mx = Mx + kron(diag(ones(TT-(i-1),1),-(i-1)),...
%                    Phi_x(:,((i-1)*n+1):(i*n)));
%     Mu = Mu + kron(diag(ones(TT-(i-1),1),-(i-1)),...
%                    Phi_u(:,((i-1)*n+1):(i*n)));
% end
% Objective = norm(Mx,2) + norm(Mu,2);


% [Q*Phi_x
%  R*Phi_u]


disp('Making objective');
tic;

% H_infinity norm in objective:
% Mobj = kron(diag(ones(TT,1)),[Q*Phi_x(:,1:n);R*Phi_u(:,1:n)]);
% for i=2:T
%     Mobj = Mobj + kron(diag(ones(TT-(i-1),1),-(i-1)),...
%                    [Q*Phi_x(:,((i-1)*n+1):(i*n));R*Phi_u(:,((i-1)*n+1):(i*n))]);
                   
% end
% Objective = norm(Mobj,2);

Mobj = [Q*Phi_x;
        R*Phi_u];
Objective = norm(Mobj,'fro');

disp('Objective made');
toc;

disp('Making constraints');
tic;

Constraints = [Phi_x(:,1:n) == eye(n)];

for i=1:(T-1)
    Constraints = [Constraints, ...
        Phi_x(:,(i*n+1):((i+1)*n)) - A*Phi_x(:,((i-1)*n+1):(i*n)) ...
        - B*Phi_u(:,((i-1)*n+1):(i*n)) == 0];
end

disp('Constraints made');
toc;

% SLS stability constraint:
%gamma = 1;
%V = A*Phi_x(:,((T-1)*n+1):(T*n)) + B*Phi_u(:,((T-1)*n+1):(T*n));
%Constraints = [Constraints,norm(V,2) <= gamma];


% Phi_x = \sum_{i=1}^T G_i 1/z^i
% Phi_u = \sum_{i=1}^T H_i 1/z^i


% (zI-A)Phi_x - B Phi_u = I

% \sum_{i=0}^{T-1} G_{i+1} 1/z^i - \sum_{i=1}^T AG_i 1/z^i - \sum_{i=1}^T BH_i 1/z^i = I

% i=0:
% G_1 = I

% i \in [1,T-1]:
% G_{i+1} = AG_i + BH_i

% i=T:
% V = AG_T + BH_T

% Set some options for YALMIP and solver
options = sdpsettings('verbose',1,'solver','mosek');

% Solve the problem
sol = optimize(Constraints,Objective,options);

obj = value(Objective);

x = value(Phi_x);
u = value(Phi_u);

z = tf('z');


Phix = x(:,1:n)/z;
for i=2:T
   Phix = Phix + x(:,((i-1)*n+1):(i*n))/(z^i);
end

Phiu = u(:,1:n)/z;
for i=2:T
   Phiu = Phiu + u(:,((i-1)*n+1):(i*n))/(z^i);
end

Phi0 = inv(z*eye(2)-A);

%figure(1)
%bode(Phix,Phi0)

%figure(2)
%bode(Phiu)

toc;

%Phix_sls = Phix;
%Phiu_sls = Phiu;

Phixs{ii} = Phix;
Phius{ii} = Phiu;

end

end

%% Partial Fraction Decomposition

T = 500;

if run_pfd
    
pu = generate_poles(poles,5);
evals = eig(A);
px = [evals' pu];

Pu = length(pu);
Pc = 2*Pu;
Px = 2 + Pc;

Phi_x = sdpvar(n,n*Px,'full');
%Phi_u = sdpvar(m,n*Pc,'full');
Phi_u = sdpvar(m,n*Px,'full');

% % H_infinity norm in objective:
% % real poles
% ptemp = diag(ones(TT,1));
% pole = evals(1);
% for i=2:T
%     ptemp = ptemp + (pole^(i-1))*diag(ones(TT-(i-1),1),-(i-1));
% end
% Mobj = kron(ptemp,[Q*Phi_x(:,1:n);zeros(m,n)]);

% ptemp = diag(ones(TT,1));
% pole = evals(2);
% for i=2:T
%     ptemp = ptemp + (pole^(i-1))*diag(ones(TT-(i-1),1),-(i-1));
% end
% Mobj = Mobj + kron(ptemp,[Q*Phi_x(:,(n+1):(2*n));zeros(m,n)]);

% % complex poles
% for i=1:Pu
%     pole = pu(i);
%     ptemp = diag(ones(TT,1));
%     for i=2:T
%         ptemp = ptemp + (pole^(i-1))*diag(ones(TT-(i-1),1),-(i-1));
%     end
%     Mobj = Mobj + kron(ptemp,...
%      [Q*Phi_x(:,((i+2-1)*n+1):((i+2)*n));R*Phi_u(:,((i-1)*n+1):(i*n))]);
% end

% Objective = norm(Mobj,2);

N = zeros(Pc,T);
M = zeros(Px,T);

for i=1:Pu
    for j=1:T
        N(2*(i-1)+1,j) = 2*real(pu(i)^(j-1));
        N(2*(i-1)+2,j) = -2*imag(pu(i)^(j-1));
    end
end

for i=1:T
    M(1,i) = evals(1)^(i-1);
    M(2,i) = evals(2)^(i-1);
end
M(3:end,:) = N;

% Phi_x(z) = \sum G 1/(z-p) = \sum (Gx + jGy) 1/(z-(x+jy))
% Phi_x(n) = \sum G p^{n-1}
% G p^{n-1} + \overline{G} \overline{p}^{n-1}
% = G p^{n-1} + \overline{G p^{n-1}}
% = 2 Re(G p^{n-1})
% = 2 Re((Gx + jGy) (Re(p^{n-1}) + j Im(p^{n-1}))
% = 2 Gx Re(p^{n-1}) - 2 Gy Im(p^{n-1}))

% p = x + jy
% G = Gx + jGy
% H = Hx + jHy

M = kron(M,eye(2));
N = kron(N,eye(2));


% remove small entries
indeces = find(abs(M) < tol);
M(indeces) = 0;
indeces = find(abs(N) < tol);
N(indeces) = 0;

%Mobj = [Q*Phi_x*M;
%        R*Phi_u*N];
Mobj = [Q*Phi_x*M;
        R*Phi_u*M];


Objective = norm(Mobj,'fro');


% real poles
%Constraints = [(evals(1)*eye(2)-A)*Phi_x(:,1:n) == 0, ...
%               (evals(2)*eye(2)-A)*Phi_x(:,(n+1):(2*n)) == 0];
% Constraints = [(evals(1)*eye(2)-A)*Phi_x(:,1:n) ...
%                -B*Phi_u(:,1:n) == 0, ...
%                (evals(2)*eye(2)-A)*Phi_x(:,(n+1):(2*n)) ...
%                -B*Phi_u(:,(n+1):(2*n)) == 0];

% complex poles
    % Gx = Phi_x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n));
    % Gy = Phi_x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n));
    % Hx = Phi_u(:,((2*(i-1))*n+1):((2*(i-1)+1)*n));
    % Hy = Phi_u(:,((2*(i-1)+1)*n+1):((2*i)*n));
for i=1:Pu    
    % Constraints = [Constraints,...
    %   (real(pu(i))*eye(2) - A)*Phi_x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n)) ...
    %   - imag(pu(i))*Phi_x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n)) ...
    %   - B*Phi_u(:,((2*(i-1))*n+1):((2*(i-1)+1)*n)) == 0];
    
    % Constraints = [Constraints,...
    %   imag(pu(i))*Phi_x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n)) ...
    %   + (real(pu(i))*eye(2) - A)*Phi_x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n)) ...
    %   - B*Phi_u(:,((2*(i-1)+1)*n+1):((2*i)*n)) == 0];    
end

temp = 2*ones(2*Pu,1);
temp(2:2:end) = 0;
temp = [1;1;temp];
temp = kron(temp,eye(2));

pp = zeros(Px);
pp(1,1) = evals(1);
pp(2,2) = evals(2);

for i=1:Pu
    pp(2+2*(i-1)+1,2+2*(i-1)+1) = real(pu(i));
    pp(2+2*(i-1)+1,2+2*(i-1)+2) = imag(pu(i));
    pp(2+2*(i-1)+2,2+2*(i-1)+1) = -imag(pu(i));
    pp(2+2*(i-1)+2,2+2*(i-1)+2) = real(pu(i));
end

pp = kron(pp,eye(2));

% [Gx Gy]    [x  y
%            -y  x]

% Constraints = [Constraints,...
%                Phi_x*temp == eye(2)];

Constraints = [Phi_x*pp - A*Phi_x - B*Phi_u == 0, ...
               Phi_x*temp == eye(2)];

% (pI-A)G - BH = 0
% p = x+jy
% G = Gx + jGy
% H = Hx + jHy

% ((x+jy)I-A)(Gx + jGy) - B(Hx + jHy)
% = xGx - yGy + j(yGx + xGy) -A Gx - B Hx - j(A Gy + B Hy)
% = (xI-A)Gx  -y Gy - B Hx + j( yGx + (xI-A) Gy - B Hy) = 0
% so:
% 1. (xI-A)Gx  -y Gy - B Hx = 0
% 2. yGx + (xI-A) Gy - B Hy = 0
% and
% 3. \sum G = I

% Set some options for YALMIP and solver
options = sdpsettings('verbose',1,'solver','mosek');

% Solve the problem
sol = optimize(Constraints,Objective,options);

obj = value(Objective);

x = value(Phi_x);
u = value(Phi_u);

z = tf('z');

%G 1/(z-p) + \overline{G} 1/(z-\overline{p})

Phix = x(:,1:n)/(z-evals(1)) + x(:,(n+1):(2*n))/(z-evals(2));
for i=1:Pu
    Gx = x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n));
    Gy = x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n));
    G = Gx + sqrt(-1)*Gy;
    
    Phix = Phix ...
          + G/(z-pu(i)) ...
          + conj(G)/(z-conj(pu(i)));
end

for i=1:Pu
    Hx = u(:,((2*(i-1))*n+1):((2*(i-1)+1)*n));
    Hy = u(:,((2*(i-1)+1)*n+1):((2*i)*n));
    H = Hx + sqrt(-1)*Hy;
    
    if i==1
        Phiu = H/(z-pu(i)) ...
               + conj(H)/(z-conj(pu(i)));
    else
        Phiu = Phiu ...
               + H/(z-pu(i)) ...
               + conj(H)/(z-conj(pu(i)));
    end
end

Phi0 = inv(z*eye(2)-A);

%figure(2)
%bode(Phix,Phi0)

%figure(3)
%bode(Phiu)

Phix_pfd = Phix;
Phiu_pfd = Phiu;

ws = logspace(-4,log10(pi),10000);

figure(1)

colors = 'rcmb';

for ii=1:length(Ts)
    
    [mag,phase,wout] = bode(Phixs{ii}(1,1),ws);
    subplot(2,2,1);
    if ii==2
       hold on; 
    end
    semilogx(wout,20*log10(squeeze(mag)),colors(ii));
    subplot(2,2,3);
    if ii==2
       hold on; 
    end    
    semilogx(wout,squeeze(phase),colors(ii));
    
    [mag,phase,wout] = bode(Phixs{ii}(2,1),ws);
    subplot(2,2,2);
    if ii==2
       hold on; 
    end    
    semilogx(wout,20*log10(squeeze(mag)),colors(ii));
    subplot(2,2,4);
    if ii==2
       hold on; 
    end    
    semilogx(wout,squeeze(phase),colors(ii));
    
end

[mag,phase,wout] = bode(Phix_pfd(1,1),ws);
subplot(2,2,1);
semilogx(wout,20*log10(squeeze(mag)),'k');
axis([1e-4 pi -40 50]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{11}(z) Magnitude [dB]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;
subplot(2,2,3);
semilogx(wout,squeeze(phase),'k');
axis([1e-4 pi -250 20]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{11}(z) Phase [deg]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;

[mag,phase,wout] = bode(Phix_pfd(2,1),ws);
subplot(2,2,2);
semilogx(wout,20*log10(squeeze(mag)),'k');
axis([1e-4 pi -40 50]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{21}(z) Magnitude [dB]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;
subplot(2,2,4);
semilogx(wout,squeeze(phase),'k');
axis([1e-4 pi -420 20]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{21}(z) Phase [deg]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;




% figure(1)
% bode(Phix_sls,Phix_pfd,Phi0);

% figure(2)
% bode(Phiu_sls,Phiu_pfd);


end



==> figs/plot_spiral_second_derivative.m <==


% last_k = 100;
% plotting = zeros(1,last_k);
% plotting2 = zeros(1,last_k);
% dists = zeros(1,last_k);

% for k=1:last_k
    
% gp = 2 - ((2*k+1)/sqrt(k*(k+1)))*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)))...
% -2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)- ...
% sqrt(k)));

% plotting(k) = gp;

% %gtemp = ((2*k+1)/sqrt(k*(k+1)))*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)));
% gtemp = 2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)));
% gtemp = 2 - 2*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)))...
% -2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)- ...
% sqrt(k)));

% gtemp = 2 - 2*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)))...
% -2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)- ...
% sqrt(k)));

% gtemp = sqrt(pi/k);

% plotting2(k) = gtemp;

% dists(k) = (1/last_k)*(2*k+1 - ...
%                        2*sqrt(k*(k+1))*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k))));

% end

% figure(1)
% plot(1:last_k,plotting);

% figure(2)
% plot(1:last_k,plotting2);

% figure(3)
% t = linspace(-2*pi,2*pi,1000);
% plot(t,sin(t)-t.*cos(t));

% b = 1/(2*sqrt(pi*last_k));

% figure(4)
% plot(1:last_k,dists);
% hold on;
% plot(1:last_k,0*(1:last_k)+(2*pi*b)^2,'k');
% hold off;

% b = 1/(2*sqrt(pi*13));
% figure(5)
% title('spirals');
% t = linspace(0,2*sqrt(pi*13),300);
% r = b*t;
% x = r.*cos(t);
% y = r.*sin(t);
% plot(x,y);
% hold on;
% t = linspace(0,-2*sqrt(pi*13),300);
% r = abs(b*t);
% x = r.*cos(t);
% y = r.*sin(t);
% plot(x,y);
% hold off;


% figure(6)
% k0 = 0;
% k1 = 1;

% theta0 = 2*sqrt(pi*k0);
% theta1 = 2*sqrt(pi*k1);

% total = 10;
% b = 1/(2*sqrt(pi*total));
% ts = linspace(theta0,theta1);

% plotting3 = zeros(1,length(ts));
% plotting4 = zeros(1,length(ts));
% r1 = b*theta1;
% rs = b*ts;

% thetacut = 2*sqrt(pi)-(pi/2);

% for i=1:length(ts)
%     plotting3(i) = r1^2 + rs(i)^2 -2*r1*rs(i)*cos(ts(i)-theta1);
%     if ts(i) < thetacut
%         plotting4(i) = r1^2 + rs(i)^2 +2*r1*rs(i);
%     else
%         plotting4(i) = r1^2+rs(i)^2;
%     end
% end
% plot(ts,plotting3);
% hold on;
% plot(ts,plotting4);
% hold off;


% figure(7)
% ts = linspace(0,10000,10000);
% plotting5 = -(2*ts+1)./sqrt(ts.*(ts+1));
% plot(ts,plotting5)


% figure(8)
% ts = linspace(1,10,1000);
% g2 = 2 - ((2*ts+1)./sqrt(ts.*(ts+1))).*cos(2*sqrt(pi).*(sqrt(ts+1)-sqrt(ts)))...
% -2*sqrt(pi)*(sqrt(ts+1)-sqrt(ts)).*sin(2*sqrt(pi).*(sqrt(ts+1)- ...
% sqrt(ts)));
% plot(ts,g2);

% %figure(9)
% ts = linspace(1,10,1000);
% ax = 2*sqrt(pi)*(sqrt(ts+1)-sqrt(ts));
% axp = sqrt(pi)*((1./sqrt(ts+1))-(1./sqrt(ts)));
% gg = (1/2)./(sqrt(ts.*ts+ts).^3).*cos(ax)-ax.*axp.*cos(ax) ...
%      +axp.*(((2*ts+1)./(ts.*ts+ts))-1).*sin(ax);
% %plot(ts,gg);

% z = linspace(0,1,1000);
% az = (2*sqrt(pi).*sqrt(z))./(sqrt(1+z)+1);
% bz = (2+z)./(sqrt(1+z));


% figure(9)
% g = 2 - bz.*cos(az) - az.*sin(az);
% plot(z,g);

% figure(10)
% M = sin((2*sqrt(pi).*sqrt(1))./(sqrt(1+1)+1));
% h = 2 - bz - az.*az;
% plot(z,h);

% p = 0.8;

% ts = 1:50;
% f = ((2*sqrt(2*pi))./sqrt(ts+2))/((1-p)^2);
% g = (p.^(ts+1))/(p*(1-p));

% figure(1)
% plot(ts,f,'b');
% hold on;
% plot(ts,g,'r');
% hold off;

% stop

syms z

az = 2*sqrt(pi)*sqrt(z)/(sqrt(1+z)+1);
h = 2 - ((2+z)/sqrt(1+z))*cos(az) - az*sin(az);
hp = diff(h,z);
hpp = diff(hp,z);

aa = -(1/sqrt(1+z) - (2+z)/(2*sqrt((1+z)^3)) + ...
  (2*pi)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));
aa2 = -(z/(2*sqrt((1+z)^3)) + ...
  (2*pi)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));
bb = ((2+z-sqrt(1+z))/sqrt(1+z))*sqrt(pi)*(...
   1/(sqrt(z)*(sqrt(1+z)+1)) ...
   - sqrt(z)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));
bb2 = sqrt(pi)*((2+z-sqrt(1+z))/(sqrt(z)*(1+z)*(sqrt(1+z)+1)));

hpa = aa*cos(az) + bb2*sin(az);


azp = sqrt(pi)*(1/(sqrt(z)*(sqrt(1+z)+1)) ...
                - sqrt(z)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));

a1 = (z*((sqrt(1+z)+1)^2) + 4*pi*(1+z))/(2*sqrt((1+z)^3)*((sqrt(1+z)+1)^2));
a1 = azp*a1;

a2 = (2+z-sqrt(1+z))/sqrt(1+z);
a2 = azp*azp*a2;

n3 = ((sqrt(1+z)+1)^2)/(2*sqrt(1+z)) + sqrt(1+z) + 1;
a3 = -1/(2*sqrt((1+z)^3)) + (3*z)/(4*sqrt((1+z)^5)) + 2*pi*...
     (n3/((1+z)*((sqrt(1+z)+1)^4)));

n4 = ((1+z)*(sqrt(1+z)+1))/(2*sqrt(z)) + sqrt(z)*(sqrt(1+z)+1) +...
     (sqrt(z)*sqrt(1+z))/2;
a4 = (1-(1/(2*sqrt(1+z))))/(sqrt(z)*(1+z)*(sqrt(1+z)+1)) ...
     - ((2+z-sqrt(1+z))*n4)/(z*((1+z)^2)*((sqrt(1+z)+1)^2));
a4 = sqrt(pi)*a4;

hppa = a1*sin(az) + a2*cos(az) + a3*cos(az) + a4*sin(az);

b1 = (2+z-sqrt(1+z))/(sqrt(z)*(1+z)*(sqrt(1+z)+1));
temp = sin(az)/b1 - sqrt(pi)/2;

ts = [linspace(0,0.1,100) linspace(0.1,1.1,100)];

hplot = zeros(1,length(ts)-1);
hpplot = zeros(1,length(ts)-1);
hpaplot = zeros(1,length(ts)-1);
hppplot = zeros(1,length(ts)-1);
hppaplot = zeros(1,length(ts)-1);
a1plot = zeros(1,length(ts)-1);
a2plot = zeros(1,length(ts)-1);
a3plot = zeros(1,length(ts)-1);
a4plot = zeros(1,length(ts)-1);
cosplot = zeros(1,length(ts)-1);
sinplot = zeros(1,length(ts)-1);
tempplot = zeros(1,length(ts)-1);

for i=2:length(ts)
    t = ts(i);
    hplot(i-1) = double(subs(h,z,t));
    hpplot(i-1) = double(subs(hp,z,t));
    hpaplot(i-1) = double(subs(hpa,z,t));
    hppplot(i-1) = double(subs(hpp,z,t));
    hppaplot(i-1) = double(subs(hppa,z,t));

    tempplot(i-1) = double(subs(temp,z,t));
    % a1plot(i-1) = double(subs(a1,z,t));
    % a2plot(i-1) = double(subs(a2,z,t));
    % a3plot(i-1) = double(subs(a3,z,t));
    % a4plot(i-1) = double(subs(a4,z,t));    
    % cosplot(i-1) = double(subs(cos(az),z,t));
    % sinplot(i-1) = double(subs(sin(az),z,t));    
end

% figure(1)
% plot(ts(2:end),hplot);

% figure(2)
% plot(ts(2:end),hpplot);
% hold on;
% plot(ts(2:end),hpaplot,'r');
% hold off;

% figure(3)
% plot(ts(2:end),hppplot);
% hold on;
% plot(ts(2:end),hppaplot,'r');
% hold off;

% figure(4)
% plot(ts(2:end),hpplot-hpaplot);

% figure(5)
% plot(ts(2:end),hppplot-hppaplot);

figure(6)
plot(ts(2:end),hppaplot);
fixPlot(6);
h1 = xlabel('$z$','Fontsize',30);
h1 = set(h1,'Interpreter','latex');
h2 = ylabel('$\frac{d^2 h}{dz^2}$','FontSize',40);
h2 = set(h2,'Interpreter','latex');
set(gcf,'Position',[200 100 1174 874]);

% figure(10)
% plot(ts(2:end),tempplot);


%% %%%%%%%%% ignore

% figure(6)
% plot(ts(2:end),a1plot,'b');
% hold on;
% plot(ts(2:end),a2plot,'r');
% plot(ts(2:end),a3plot,'g');
% plot(ts(2:end),a4plot,'m');
% plot(ts(2:end),cosplot,'c');
% plot(ts(2:end),sinplot,'y');
% hold off;
% legend('a_1','a_2','a_3','a_4','cos(a_z)','sin(a_z)');
% fixPlot(6);

% figure(7)
% plot(ts(2:end),a1plot.*sinplot,'b');
% hold on;
% plot(ts(2:end),a2plot.*cosplot,'r');
% plot(ts(2:end),a3plot.*cosplot,'g');
% plot(ts(2:end),a4plot.*sinplot,'m');
% plot(ts(2:end),a2plot.*cosplot+a4plot.*sinplot,'k');
% plot(ts(2:end),a2plot.*cosplot+a4plot.*sinplot+a1plot.*sinplot+...
%      a3plot.*cosplot,'c');
% hold off;
% legend('a_1','a_2','a_3','a_4');
% fixPlot(7);


